Algorithms for Efficient, Compact Online Data Stream Curation

Data stream algorithms tackle operations on high-volume sequences of read-once data items. Data stream scenarios include inherently real-time systems like sensor networks and financial markets. They also arise in purely-computational scenarios like ordered traversal of big data or long-running iterative simulations. In this work, we develop methods to maintain running archives of stream data that are temporally representative, a task we call "stream curation." Our approach contributes to rich existing literature on data stream binning, which we extend by providing stateless (i.e., non-iterative) curation schemes that enable key optimizations to trim archive storage overhead and streamline processing of incoming observations. We also broaden support to cover new trade-offs between curated archive size and temporal coverage. We present a suite of five stream curation algorithms that span $\mathcal{O}(n)$, $\mathcal{O}(\log n)$, and $\mathcal{O}(1)$ orders of growth for retained data items. Within each order of growth, algorithms are provided to maintain even coverage across history or bias coverage toward more recent time points. More broadly, memory-efficient stream curation can boost the data stream mining capabilities of low-grade hardware in roles such as sensor nodes and data logging devices.

==> script/arxiv.sh <==
#!/bin/bash

set -e
shopt -s globstar

find hereditary-stratigraph-concept -type f ! \( -name "*.pdf" -o -name "*.tex" -o -name "*.bib" \) -exec rm -f {} +


find . -type d -name dishtiny -exec rm -rf {} +
find . -type d -name hstrat -exec rm -rf {} +
find . -type d -name conduit -exec rm -rf {} +
find . -type d -name docs -exec rm -rf {} +
find . -type d -empty -delete
find . -type l -delete

find . -type f | grep -P '[^a-zA-Z0-9_+.,=/-]+' | xargs rm -rf
find . -name '.*' -not -name '.' -not -name '..' -exec rm {} \;

rm -f arxiv.tar.gz
make cleaner
make
make clean
mv bibl.bib main.bib
cp bu1.bbl main.bbl
cp bu1.blg main.blg
tar -czvf arxiv.tar.gz *


==> script/bibtex-tidy.sh <==
#!/bin/bash

set -e # exit with error if any of this fails

script_dir="$(dirname "$(readlink -f "$0")")"

cd "${script_dir}"
cd ..

bibtex-tidy --omit=abstract,keywords --curly --numeric --space=2 --align=0 --sort=key --duplicates=key,doi --merge=combine --strip-enclosing-braces --drop-all-caps --no-escape --sort-fields=title,shorttitle,author,year,month,day,journal,booktitle,location,on,publisher,address,series,volume,number,pages,doi,isbn,issn,url,urldate,copyright,category,note,metadata --trailing-commas --remove-empty-fields --no-backup bibl.bib

